LLM-Assisted Advances in the Ropelength Problem

This work summarizes some updates to the ropelength problem, concerning the shortest possible contour length of a unit-thickness knot, that were derived with the assistance of ChatGPT-5.6 Luna. The first of two main results is that the universal lower bound for a knot with crossing number C has been improved from $L\geq1.105C^{3/4}$ to $L\geq2.0996C^{3/4}$, achieved by further separating local and global terms in an optimization integral. The second main result is a bound relating ropelength to stick number (s), such that $L\geq\pi(s-1)$. This implies stronger lower bounds for the ropelengths of at least 41 torus knots, and a specific class of pretzel knots. Other results include an improved packing-based lower bound for T(Q,Q) links and an optimized standard parameterization for torus knots. There were many problems for which the LLM was unable to render assistance, for example in reducing the numerical coefficients or scalings of known universal upper bounds.

==> anc/GPTintegral.py <==
# -*- coding: utf-8 -*-
"""
Code written by ChatGPT to optimize the Buck-Simon knot energy integral
"""

import numpy as np

# Constants
d = 2*np.sin(1.5)
b0 = d - 1
delta = 6 - 4*b0**3/3

def F(R):
    return 4*((R + 1)**3 - b0**3)/3

H3 = F(3) - delta

def H(R):
    f = F(R)
    return np.where(R <= 3, np.minimum(f, H3), f - delta)

def G(S, n=50000):
    if S <= F(d):
        return S/d**2

    if S <= H3:
        Rmax = (3*S/4 + b0**3)**(1/3) - 1
    else:
        Rmax = (3*(S + delta)/4 + b0**3)**(1/3) - 1

    R = np.linspace(d, Rmax, n)

    integral = np.trapz(
        2*np.minimum(S, H(R))/R**3,
        R
    )

    # Exact tail integral from Rmax to infinity
    tail = S/Rmax**2

    return integral + tail

def Q(L, n=5000):
    return (1.5 + G(L - 6, n))/L**(1/3)

# Coarse search
L_values = np.linspace(2*np.pi, 2000, 1000)
Q_values = np.array([Q(L, 2000) for L in L_values])

i = np.argmax(Q_values)
left = max(2*np.pi, L_values[i] - 4)
right = min(2000, L_values[i] + 4)

# Golden-section refinement
golden = (np.sqrt(5) - 1)/2

x1 = right - golden*(right - left)
x2 = left + golden*(right - left)
f1 = Q(x1)
f2 = Q(x2)

for _ in range(45):
    if f1 < f2:
        left = x1
        x1 = x2
        f1 = f2
        x2 = left + golden*(right - left)
        f2 = Q(x2)
    else:
        right = x2
        x2 = x1
        f2 = f1
        x1 = right - golden*(right - left)
        f1 = Q(x1)

L_max = (left + right)/2
Q_max = Q(L_max)

print("Maximum at L =", L_max)
print("Maximum Q(L) =", Q_max)
